Julia for Biologists

Increasing emphasis on data and quantitative methods in the biomedical sciences is making biological research more computational. Collecting, curating, processing, and analysing large genomic and imaging data sets poses major computational challenges, as does simulating larger and more realistic models in systems biology. Here we discuss how a relative newcomer among computer programming languages -- Julia -- is poised to meet the current and emerging demands in the computational biosciences, and beyond. Speed, flexibility, a thriving package ecosystem, and readability are major factors that make high-performance computing and data analysis available to an unprecedented degree to "gifted amateurs". We highlight how Julia's design is already enabling new ways of analysing biological data and systems, and we provide a, necessarily incomplete, list of resources that can facilitate the transition into the Julian way of computing.

==> old figures and code/code_example_images.jl <==
using MappedArrays, CoordinateTransformations,
        ImageTransformations, ImageCore,
        ImageView, LinearAlgebra
# define a function to subtract the bias and scale by gain
to_photons(x) = (x - 100)*3.1
#  a function to square-root transform the intensity
to_gaussian(y) = sqrt(max(y, zero(y)))
# Create a "virtual" image in which these two operations are applied
# pixel-by-pixel
# circ means function composition
img_sigma = mappedarray(to_gaussian circ to_photons, img)
# Lazily create the rotated movie
# create the spatial rotation
tfm = AffineMap(RotZ(theta), (I - RotZ(theta))*center(img))
# a rotated view occupying the same ROI
imgr = warpedview(img_sigma, tfm, axes(img))
# Lazily replicate the reference image across time
movieref = view(imgref, :, :, ones(Int, size(img, 3)))
# Lazily overlay in separate color channels
overlay = colorview(RGB, imgr, movieref, zeroarray)
# Inspect the result
imshow(overlay)


==> old figures and code/code_original.jl <==
using MappedArrays, CoordinateTransformations, ImageTransformations, ImageCore, ImageView, LinearAlgebra
to_photons(x) = (x - 100)*3.1   # define a function to subtract the bias and scale by gain
to_gaussian(y) = sqrt(max(y, zero(y))) #  a function to square-root transform the intensity
# Create a "virtual" image in which these two operations are applied pixel-by-pixel
imgσ = mappedarray(to_gaussian ∘ to_photons, img)    # ∘ means function composition
# Lazily create the rotated movie
tfm = AffineMap(RotZ(θ), (I - RotZ(θ))*center(img))  # create the spatial rotation
imgr = warpedview(imgσ, tfm, axes(img))              # a rotated view occupying the same ROI
# Lazily replicate the reference image across time
movieref = view(imgref, :, :, ones(Int, size(img, 3)))
# Lazily overlay in separate color channels
overlay = colorview(RGB, imgr, movieref, zeroarray)

# Inspect the result
imshow(overlay)

